An interpretation of Union-Find Decoder on Weighted Graphs

Union-Find (UF) and Minimum-Weight Perfect Matching (MWPM) are popular decoder designs for surface codes. The former has significantly lower time complexity than the latter but is considered somewhat inferior, in terms of decoding accuracy. In this work we present an interpretation of UF decoders that explains why UF and MWPM decoders perform closely in some cases: the UF decoder is an approximate implementation of the blossom algorithm used for MWPM. This interpretation allows a generalization of UF decoders for weighted decoding graphs and explains why UF decoders achieve high accuracy for certain surface codes.

==> figures/error_3D/draw.py <==
import matplotlib.pyplot as plt
from matplotlib.path import Path
from matplotlib.patches import Circle, PathPatch, FancyBboxPatch, BoxStyle, FancyArrowPatch, ArrowStyle
import os
from PIL import Image
def wrap_path(filename):
    return os.path.join(os.path.dirname(os.path.abspath(__file__)), filename)

FIGURE_WIDTH = 30
TEXT_FONT_SIZE = 80
COLOR_TEXT_ERR = "red"
COLOR_TEXT = "black"
FONTWEIGHT = "bold"
FONTWEIGHT_ROUND = "normal"


def main():
    draw_error_3D(debug=False)

def draw_error_3D(debug=False):
    fig, ax = no_axes_figure("error_3D")
    img = Image.open(wrap_path("rendered.png"))
    width, height = img.size
    img = img.crop((width / 2 - height / 2, 0, width / 2 + height / 2, height))
    ax.imshow(img)
    ax.text(height/2-160, height/2-30, f"X", fontsize=TEXT_FONT_SIZE, color=COLOR_TEXT_ERR, fontweight=FONTWEIGHT)
    ax.text(height/2-230, height/2-710, f"X", fontsize=TEXT_FONT_SIZE, color=COLOR_TEXT_ERR, fontweight=FONTWEIGHT)
    ax.text(height/2+20, height/2-1070, f"M", fontsize=TEXT_FONT_SIZE, color=COLOR_TEXT_ERR, fontweight=FONTWEIGHT)
    ax.text(height/2-1210, height/2-840, f"M", fontsize=TEXT_FONT_SIZE, color=COLOR_TEXT_ERR, fontweight=FONTWEIGHT)
    ax.text(height/2-600, height/2+890, f"X", fontsize=TEXT_FONT_SIZE, color=COLOR_TEXT_ERR, fontweight=FONTWEIGHT)
    ax.text(height/2+880, height/2+800, f"Z", fontsize=TEXT_FONT_SIZE, color=COLOR_TEXT_ERR, fontweight=FONTWEIGHT)
    # rounds
    round_delta = 1000
    for i in range(3):
        ax.text(height/2-2100, height/2+450-round_delta*i, f"Round {i+1}", fontsize=TEXT_FONT_SIZE, color=COLOR_TEXT, fontweight=FONTWEIGHT_ROUND)
    # time arrow
    delta_sy = 750
    sx = height/2+1900
    sy = height/2+1200-delta_sy
    length = 2650-delta_sy
    arrowstyle = ArrowStyle("Simple", head_length=0.7, head_width=0.7, tail_width=0.2)
    ax.add_patch(FancyArrowPatch((sx, sy), (sx, sy-length), mutation_scale=50, color=COLOR_TEXT, arrowstyle=arrowstyle))
    ax.text(sx - 200, sy-length-100, f"Time", fontsize=TEXT_FONT_SIZE, color=COLOR_TEXT, fontweight=FONTWEIGHT_ROUND)
    if debug:
        plt.show()
    fig.savefig(wrap_path('error_3D.pdf'), dpi = 50)  # to limit the size of pdf
    plt.close()


def no_axes_figure(name, size=(FIGURE_WIDTH, FIGURE_WIDTH)):
    fig = plt.figure(name)
    fig.set_size_inches(size)
    ax = plt.Axes(fig, [0,0,1,1])
    ax.set_axis_off()
    fig.add_axes(ax)
    return fig, ax

if __name__ == "__main__":
    main()


==> figures/exploratory_region_drawing_manhattan_2/UF_equivalence/uf_equivalence.py <==
import os, math, sys
sys.path.insert(0, os.path.join(os.path.dirname(__file__), ".."))
from erd_manhattan import *
from common import *
def wrap_path(filename):
    return os.path.join(os.path.dirname(os.path.abspath(__file__)), filename)

def main():
    union_find_multi_grow(debug=True)
    # slider_viewer(growing_speed, positions, names, color_func=union_find_color_func, additional_drawing=additional_drawing, border_color=union_find_color_func([0]))
    pass

positions = [(-1.5, -2), (0.5, 1)]
names = ["A", "B"]
def growing_speed(t, turning_points=[0], drawing=None):
    speed = dict()
    speed[(0)] = +1
    speed[(1)] = +1
    # terminate touching right boundary
    turning_points.append(2.5)
    if t >= turning_points[-1]:
        speed[(0)] = 0
        speed[(1)] = 0
    return speed
def union_find_color_func(odd_cluster):
    return "#FFBD35"
def additional_drawing(drawing, ax, t):  # draw internal detailed structures
    # final matching
    if t >= 4:
        drawing.draw_connection(ax, 0, (-5.5, 2), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
        drawing.draw_connection(ax, 1, (-1.5, -3), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
        drawing.draw_connection(ax, 3, (-1.5, -3), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
        drawing.draw_connection(ax, 2, (1.5, 1), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
        drawing.draw_connection(ax, 4, (1.5, 1), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
        # and also error pattern
        data_qubit_errors = [(-2, 2), (-3, 2), (-4, 2), (-5, 2)] + [(-1.5, -0.5), (-1.5, -1.5), (-1.5, -2.5), (-1, -3)] + [(0, 1), (1, 1), (1.5, 0.5), (1.5, -0.5), (1.5, -1.5)]
        for position in data_qubit_errors:
            drawing.draw_data_qubit_error(ax, position)

def union_find_multi_grow(debug=False):
    for is_syndrome_graph in [False, True]:
        t = 2.499
        fig, ax = no_axes_figure("syndrome graph" if is_syndrome_graph else "decoding graph")
        drawing = ExploratoryRegionDrawing(positions, growing_speed, bias_x=BIAS_X, bias_y=BIAS_Y, scale=SCALE)
        drawing.draw_exploratory_region(ax, t=t, border=BORDER, differentiate_border=True, color_func=union_find_color_func, border_color=union_find_color_func([0]))
        drawing.draw_left_right_boundary(ax)
        additional_drawing(drawing, ax, t)
        # drawing.draw_names(ax, names=names, fontsize=FONT_SIZE, bias=(TEXT_BIAS, TEXT_BIAS))
        drawing.draw_text(ax, drawing.draw_pos((-1.8, -2.8)), "v$_1$", fontsize=FONT_SIZE)
        drawing.draw_text(ax, drawing.draw_pos((0.2, 1.4)), "v$_2$", fontsize=FONT_SIZE)
        GROWTH_LINE_WIDTH = MATCHING_LINE_WIDTH * 0.8
        COLOR_1 = "purple"
        COLOR_2 = "green"
        if is_syndrome_graph:
            drawing.draw_connection(ax, positions[0], (-0.5, -0.5), linewidth=GROWTH_LINE_WIDTH, linecolor=COLOR_1)
            drawing.draw_connection(ax, positions[1], (-0.5, -0.5), linewidth=GROWTH_LINE_WIDTH, linecolor=COLOR_2)
        else:
            drawing.draw_connection(ax, positions[0], (-0.5, -2), linewidth=GROWTH_LINE_WIDTH, linecolor=COLOR_1)
            drawing.draw_connection(ax, (-0.5, -2), (-0.5, -0.5), linewidth=GROWTH_LINE_WIDTH, linecolor=COLOR_1)
            drawing.draw_connection(ax, positions[1], (-0.5, 1), linewidth=GROWTH_LINE_WIDTH, linecolor=COLOR_2)
            drawing.draw_connection(ax, (-0.5, 1), (-0.5, -0.5), linewidth=GROWTH_LINE_WIDTH, linecolor=COLOR_2)
        if is_syndrome_graph:
            drawing.draw_line(ax, drawing.draw_pos((-5.5, -2)), drawing.draw_pos(positions[0]), linewidth=3, linestyle="dotted", linecolor=(0,0,0,0.1))
            drawing.draw_line(ax, drawing.draw_pos((5.5, 1)), drawing.draw_pos(positions[1]), linewidth=3, linestyle="dotted", linecolor=(0,0,0,0.1))
            drawing.draw_line(ax, drawing.draw_pos(positions[0]), drawing.draw_pos(positions[1]), linewidth=3, linestyle="dotted", linecolor=(0,0,0,0.1))
        else:
            drawing.draw_checkerboard(ax)
        drawing.draw_vertices(ax, dot_radius=DOT_RADIUS, dot_color=DOT_COLOR)
        drawing.draw_vertex(ax, (-0.5, -0.5), dot_radius=DOT_RADIUS * 0.8, dot_color="blue")
        drawing.draw_text(ax, drawing.draw_pos((-1.4, -0.5)), "k", fontsize=FONT_SIZE)
        if debug:
            plt.show()
        fig.savefig(wrap_path(("syndrome_graph" if is_syndrome_graph else "decoding_graph") + '.pdf'))
        plt.close()

if __name__ == "__main__":
    main()


==> figures/exploratory_region_drawing_manhattan_2/analogy_two_cases/analogy_two_cases.py <==
import os, math, sys
sys.path.insert(0, os.path.join(os.path.dirname(__file__), ".."))
from erd_manhattan import *
from common import *
def wrap_path(filename):
    return os.path.join(os.path.dirname(os.path.abspath(__file__)), filename)

def main():
    more_likely(debug=False)
    less_likely(debug=False)
    pass

positions = analogy_positions
names = analogy_names

def more_likely(debug=False):
    fig, ax = no_axes_figure("more_likely")
    drawing = ExploratoryRegionDrawing(positions, None, bias_x=BIAS_X, bias_y=BIAS_Y, scale=SCALE)
    drawing.draw_checkerboard(ax)
    drawing.draw_left_right_boundary(ax)
    data_qubit_errors = []
    # match A to left boundary with weight 4
    drawing.draw_connection(ax, 0, (-5.5, 2), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
    data_qubit_errors += [(-2, 2), (-3, 2), (-4, 2), (-5, 2)]
    # match B to C with weight 2
    drawing.draw_connection(ax, 1, (-0.5, 0), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
    drawing.draw_connection(ax, 2, (-0.5, 0), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
    data_qubit_errors += [(-1, 0), (-0.5, 0.5)]
    # match D to E with weight 3
    drawing.draw_connection(ax, 3, (1.5, -3), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
    drawing.draw_connection(ax, 4, (1.5, -3), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
    data_qubit_errors += [(0, -3), (1, -3), (1.5, -2.5)]
    # draw all data qubit errors
    for position in data_qubit_errors:
        drawing.draw_data_qubit_error(ax, position)
    drawing.draw_vertices(ax, dot_radius=DOT_RADIUS, dot_color=DOT_COLOR)
    drawing.draw_names(ax, names=names, fontsize=FONT_SIZE, bias=(TEXT_BIAS, TEXT_BIAS))
    if debug:
        plt.show()
    fig.savefig(wrap_path('more_likely.pdf'))
    plt.close()

def less_likely(debug=False):
    fig, ax = no_axes_figure("less_likely")
    drawing = ExploratoryRegionDrawing(positions, None, bias_x=BIAS_X, bias_y=BIAS_Y, scale=SCALE)
    drawing.draw_checkerboard(ax)
    drawing.draw_left_right_boundary(ax)
    data_qubit_errors = []
    # match A to C with weight 2
    drawing.draw_connection(ax, 0, (-0.5, 2), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
    drawing.draw_connection(ax, 2, (-0.5, 2), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
    data_qubit_errors += [(-1, 2), (-0.5, 1.5)]
    # match B to D with weight 4
    drawing.draw_connection(ax, 1, (-1.5, -3), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
    drawing.draw_connection(ax, 3, (-1.5, -3), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
    data_qubit_errors += [(-1.5, -0.5), (-1.5, -1.5), (-1.5, -2.5), (-1, -3)]
    # match E to right boundary with weight 4
    drawing.draw_connection(ax, 4, (5.5, -2), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
    data_qubit_errors += [(2, -2), (3, -2), (4, -2), (5, -2)]
    for position in data_qubit_errors:
        drawing.draw_data_qubit_error(ax, position)
    drawing.draw_vertices(ax, dot_radius=DOT_RADIUS, dot_color=DOT_COLOR)
    drawing.draw_names(ax, names=names, fontsize=FONT_SIZE, bias=(TEXT_BIAS, TEXT_BIAS))
    if debug:
        plt.show()
    fig.savefig(wrap_path('less_likely.pdf'))
    plt.close()

if __name__ == "__main__":
    main()


==> figures/exploratory_region_drawing_manhattan_2/blossom_multi_grow/blossom_multi_grow.py <==
import os, math, sys
sys.path.insert(0, os.path.join(os.path.dirname(__file__), ".."))
from erd_manhattan import *
from common import *
def wrap_path(filename):
    return os.path.join(os.path.dirname(os.path.abspath(__file__)), filename)

def main():
    # blossom_multi_grow(debug=False)
    print_dual_variables()
    slider_viewer(growing_speed, positions, names, drawing_order=customized_drawing_order, additional_drawing=additional_drawing)
    pass

positions = analogy_positions
names = analogy_names
def growing_speed(t, turning_points=[0], drawing=None):
    speed = dict()
    speed[(0)] = +1
    speed[(1)] = +1
    speed[(2)] = +1
    speed[(3)] = +1
    speed[(4)] = +1
    # blossom ABC form
    turning_points.append(1)
    if t >= turning_points[-1]:
        speed[(0)] = 0
        speed[(1)] = 0
        speed[(2)] = 0
        speed[(0,1,2)] = +1
    # even cluster of D, E
    turning_points.append(1.5)
    if t >= turning_points[-1]:
        speed[(3)] = 0
        speed[(4)] = 0
    # alternating tree of ABC, D, E
    turning_points.append(2.5)
    if t >= turning_points[-1]:
        speed[(3)] = -1
        speed[(4)] = +1
    # form big blossom
    turning_points.append(3)
    if t >= turning_points[-1]:
        speed[(0,1,2)] = 0
        speed[(3)] = 0
        speed[(4)] = 0
        speed[(0,1,2,3,4)] = +1
    # terminate touching right boundary
    turning_points.append(4)
    if t >= turning_points[-1]:
        speed[(0,1,2,3,4)] = 0
    return speed
def customized_drawing_order(drawing, t, dual_variables_keys):
    # order = sorted(dual_variables_keys, key=lambda s: len(s), reverse=True)
    preferred_order = [(0, 1, 2, 3, 4), (3,), (4,), (0, 1, 2), (0,), (1,), (2,)]
    order = []
    for e in preferred_order:
        if e in dual_variables_keys:
            order.append(e)
    # print(order)
    return order
def additional_drawing(drawing, ax, t):  # draw internal detailed structures
    blossom_line_style = (0, (0.001, 1.5))
    unmatched_line_style = (0, (1.5, 2.2))
    # blossom ABC
    if t >= 1 and t < 4:
        drawing.draw_connection(ax, 0, 1, MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR, linestyle=blossom_line_style)
        drawing.draw_connection(ax, 0, (-0.5, 2), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR, linestyle=blossom_line_style)
        drawing.draw_connection(ax, (-0.5, 2), (-0.5, 0), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR, linestyle=blossom_line_style)
        drawing.draw_connection(ax, (-0.5, 0), 1, MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR, linestyle=blossom_line_style)
    # temporary match DE
    if t >= 1.5 and t < 3:
        drawing.draw_connection(ax, 3, (1.5, -3), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
        drawing.draw_connection(ax, 4, (1.5, -3), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
    # alternating tree
    if t >= 2.5 and t < 3:
        drawing.draw_connection(ax, 1, (-1.5, -3), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR, linestyle=unmatched_line_style)
        drawing.draw_connection(ax, 3, (-1.5, -3), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR, linestyle=unmatched_line_style)
    # bigger blossom
    if t >= 3 and t < 4:
        drawing.draw_connection(ax, 3, (1.5, -3), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR, linestyle=blossom_line_style)
        drawing.draw_connection(ax, 4, (1.5, -3), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR, linestyle=blossom_line_style)
        drawing.draw_connection(ax, 1, (-1.5, -3), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR, linestyle=blossom_line_style)
        drawing.draw_connection(ax, 3, (-1.5, -3), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR, linestyle=blossom_line_style)
        drawing.draw_connection(ax, 2, (1.5, 1), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR, linestyle=blossom_line_style)
        drawing.draw_connection(ax, 4, (1.5, 1), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR, linestyle=blossom_line_style)
    # final matching
    if t >= 4:
        drawing.draw_connection(ax, 0, (-5.5, 2), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
        drawing.draw_connection(ax, 1, (-0.5, 0), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
        drawing.draw_connection(ax, 2, (-0.5, 0), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
        drawing.draw_connection(ax, 3, (1.5, -3), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
        drawing.draw_connection(ax, 4, (1.5, -3), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
        # and also error pattern
        data_qubit_errors = [(-2, 2), (-3, 2), (-4, 2), (-5, 2)] + [(-1, 0), (-0.5, 0.5)] + [(0, -3), (1, -3), (1.5, -2.5)]
        for position in data_qubit_errors:
            drawing.draw_data_qubit_error(ax, position)

def blossom_multi_grow(debug=False):
    for t in [0, 0.9, 1.4, 2.3, 2.6, 2.9, 3.3, 4]:
        fig, ax = no_axes_figure("blossom_multi_grow")
        drawing = ExploratoryRegionDrawing(positions, growing_speed, bias_x=BIAS_X, bias_y=BIAS_Y, scale=SCALE)
        drawing.drawing_order = customized_drawing_order
        drawing.draw_exploratory_region(ax, t=t, border=BORDER, differentiate_border=True, color_func=color_func)
        drawing.draw_checkerboard(ax)
        drawing.draw_left_right_boundary(ax)
        additional_drawing(drawing, ax, t)
        drawing.draw_vertices(ax, dot_radius=DOT_RADIUS, dot_color=DOT_COLOR)
        drawing.draw_names(ax, names=names, fontsize=FONT_SIZE, bias=(TEXT_BIAS, TEXT_BIAS))
        if debug:
            plt.show()
        fig.savefig(wrap_path(f'blossom_multi_grow_{t}.pdf'))
        plt.close()

def print_dual_variables():
    for t in [0, 0.9, 1.4, 2.3, 2.6, 2.9, 3.3, 4]:
        drawing = ExploratoryRegionDrawing(positions, growing_speed, bias_x=BIAS_X, bias_y=BIAS_Y, scale=SCALE)
        dual_variables = drawing.compute_dual_variables(t)
        sum = 0
        for key in dual_variables:
            sum += dual_variables[key]
        print(f"t={t} dual sum={sum}")


if __name__ == "__main__":
    main()


==> figures/exploratory_region_drawing_manhattan_2/common.py <==
import os, math, sys
from erd_manhattan import *

# configurations for d=11
BORDER = 0.1
DOT_RADIUS = 0.2
DOT_COLOR = "red"
SCALE = 0.0895 * 0.92
BIAS_X = 0.5/SCALE
BIAS_Y = 0.5/SCALE
TEXT_BIAS = 0.15
FONT_SIZE = 50
MATCHING_LINE_WIDTH = 10
MATCHING_COLOR = "blue"
SPANNING_LINE_WIDTH = 4
PEELED_LINE_WIDTH = 18
PEELED_COLOR = "red"

# demos
analogy_positions = [(-1.5, 2), (-1.5, 0), (-0.5, 1), (-0.5, -3), (1.5, -2)]
analogy_names = ["A", "B", "C", "D", "E"]

def color_func(odd_cluster):
    # https://colorhunt.co/palette/ffbd353fa7968267be502064
    if len(odd_cluster) == 1:
        return "#FFBD35"
    if len(odd_cluster) == 3:
        return "#3FA796"
    if len(odd_cluster) == 5:
        return "#8267BE"
    # if len(odd_cluster) == 4:
    #     return "#502064"
    assert "color not specified"

"""
Implement slider controlled viewer
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.widgets import Slider, Button

def slider_viewer(growing_speed, positions, names, drawing_order=default_drawing_order, additional_drawing=None, color_func=color_func, border_color="grey"):
    fig, ax = no_axes_figure("slider viewer")
    drawing = ExploratoryRegionDrawing(positions, growing_speed, bias_x=BIAS_X, bias_y=BIAS_Y, scale=SCALE)
    t_slider = Slider(
        ax = plt.axes([0.05, 0.01, 0.85, 0.03]),
        label = '',
        valmin = 0,
        valmax = drawing.turning_points[-1] + 0.001,
        valinit = 0,
    )
    def update(t):
        ax.clear()
        drawing.draw_exploratory_region(ax, t=t, border=BORDER, differentiate_border=True, color_func=color_func, border_color=border_color)
        drawing.drawing_order = drawing_order
        drawing.draw_checkerboard(ax)
        drawing.draw_left_right_boundary(ax)
        if additional_drawing is not None:
            additional_drawing(drawing, ax, t)
        drawing.draw_vertices(ax, dot_radius=DOT_RADIUS, dot_color=DOT_COLOR)
        drawing.draw_names(ax, names=names, fontsize=FONT_SIZE, bias=(TEXT_BIAS, TEXT_BIAS))
        # fig.canvas.draw_idle()
    t_slider.on_changed(update)
    update(0)
    plt.show()
    plt.close()

def spanning_tree_slider_viewer(growing_speed, positions, names, spanning_tree_grow_function, drawing_order=default_drawing_order, show_final=True):
    fig, ax = no_axes_figure("spanning tree slider viewer")
    drawing = ExploratoryRegionDrawing(positions, growing_speed, bias_x=BIAS_X, bias_y=BIAS_Y, scale=SCALE)
    t = drawing.turning_points[-1] + 0.001  # plot the final stable state
    spanning_tree_turning_points = [0]
    spanning_tree_grow_function(0, spanning_tree_turning_points)
    valinit = spanning_tree_turning_points[-1] * 2 if show_final else 0
    progress_slider = Slider(
        ax = plt.axes([0.05, 0.01, 0.85, 0.03]),
        label = '',
        valmin = 0,
        valmax = spanning_tree_turning_points[-1] * 2,
        valinit = valinit,
    )
    def update(progress):
        ax.clear()
        drawing.draw_exploratory_region(ax, t=t, border=BORDER, differentiate_border=True, color_func=color_func)
        drawing.drawing_order = drawing_order
        drawing.draw_checkerboard(ax)
        drawing.draw_left_right_boundary(ax)
        drawing.draw_spanning_tree(ax, spanning_tree_grow_function, progress, peel_linewidth=PEELED_LINE_WIDTH, peelcolor=PEELED_COLOR, linewidth=SPANNING_LINE_WIDTH)
        drawing.draw_vertices(ax, dot_radius=DOT_RADIUS, dot_color=DOT_COLOR)
        drawing.draw_names(ax, names=names, fontsize=FONT_SIZE, bias=(TEXT_BIAS, TEXT_BIAS))
        # fig.canvas.draw_idle()
    progress_slider.on_changed(update)
    update(valinit)
    plt.show()
    plt.close()


==> figures/exploratory_region_drawing_manhattan_2/erd_manhattan.py <==
"""
Library for drawing exploratory region with Manhattan distance
Yue 2022.1.13

Usage:
you need to specify the changing of exploratory region, specifically at what growing range the speed of growing (most common values are +1, -1 and 0)

"""

from re import L
import numpy as np
import os, functools
import matplotlib.pyplot as plt
from matplotlib.path import Path
from matplotlib.patches import Circle, PathPatch, FancyArrow, ArrowStyle

# t always start from 0, turning_points is for numerically more accurate results, otherwise the accuracy will be limited to `max_step` level
example_positions = [(0, 0), (2, 0), (1, 1), (6, 0)]
def example_growing_speed(t, turning_points=[0], drawing=None):
    speed = dict()
    speed[(0)] = +1
    speed[(1)] = +1
    speed[(2)] = +1
    speed[(3)] = +1
    # forming blossom
    turning_points.append(1)
    if t >= turning_points[-1]:  # only describe changes here
        speed[(0)] = 0
        speed[(1)] = 0
        speed[(2)] = 0
        speed[(0, 1, 2)] = +1
    # terminate
    turning_points.append(2)
    if t >= turning_points[-1]:
        speed[(3)] = 0
        speed[(0, 1, 2)] = 0
    return speed
# https://matplotlib.org/stable/tutorials/colors/colors.html
def simple_color_func(odd_cluster, red=0, green=0, blue=1, multi_ratio=0.7):
    ratio = multi_ratio ** (len(odd_cluster) - 1)
    return (red * ratio + (1 - ratio), green * ratio + (1 - ratio), blue * ratio + (1 - ratio))
def example_color_func(odd_cluster):
    if False: # use simple color scheme that cluster has weaker color
        return simple_color_func(odd_cluster)
    return {
        (0,): 'tab:blue',
        (1,): 'tab:orange',
        (2,): 'tab:green',
        (3,): 'tab:brown',
        (0, 1, 2): 'tab:purple',
    }[odd_cluster]
# this is called when running this library script as main
def no_axes_figure(name, size=(10, 10)):
    fig = plt.figure(name)
    fig.set_size_inches(size)
    ax = plt.Axes(fig, [0,0,1,1])
    ax.set_axis_off()
    fig.add_axes(ax)
    return fig, ax
def example_main():
    drawing = ExploratoryRegionDrawing(example_positions, example_growing_speed, bias_x=2.5, bias_y=4, scale=0.09)
    fig, ax = no_axes_figure("example")
    drawing.draw_exploratory_region(ax, t=1.5, border=0.05, differentiate_border=True, color_func=example_color_func)
    drawing.draw_vertices(ax, dot_radius=0.1)
    # drawing.draw_checkerboard(ax)
    plt.show()


# drawing functions
def draw_filled_manhattan_circle(ax, position, radius, facecolor="black"):
    x, y = position
    ax.add_patch(PathPatch(Path([(x + radius, y), (x, y - radius), (x - radius, y), (x, y + radius)]), linewidth=0, fill=True, facecolor=facecolor))
def draw_filled_circle(ax, position, radius, facecolor="black"):
    ax.add_patch(Circle(position, radius, facecolor=facecolor, fill=True, linewidth=0))
def draw_text(ax, position, text, fontsize, textcolor="black"):
    ax.text(position[0], position[1], f"{text}", fontsize=fontsize, color=textcolor, fontweight="bold")
def draw_line(ax, position_1, position_2, linewidth, linestyle="-", linecolor="black"):
    ax.add_patch(PathPatch(Path([position_1, position_2]), linewidth=linewidth, linestyle=linestyle, color=linecolor, capstyle="round"))
def draw_arrow(ax, position_1, position_2, linewidth, linecolor="black", headsize=0.012):
    ax.add_patch(FancyArrow(position_1[0], position_1[1], position_2[0] - position_1[0], position_2[1] - position_1[1], linewidth=linewidth, head_width=headsize, head_length=headsize, color=linecolor, length_includes_head=True))

# specify the order to draw
def default_drawing_order(drawing, t, dual_variables_keys):
    return sorted(dual_variables_keys, key=lambda s: len(s), reverse=True)

class ExploratoryRegionDrawing:
    # positions are (x, y)
    def __init__(self, positions, growing_speed, bias_x=0, bias_y=0, scale=1):
        self.N = len(positions)
        self.positions = positions
        self.growing_speed = growing_speed
        turning_points = [0]
        if self.growing_speed is not None:
            self.growing_speed(0, turning_points=turning_points, drawing=self)
        self.turning_points = sorted(set(turning_points))
        self.bias_x = bias_x
        self.bias_y = bias_y
        self.scale = scale
        def draw_pos(position):
            return (scale * (position[0] + bias_x), scale * (position[1] + bias_y))
        self.draw_pos = draw_pos
        self.draw_filled_manhattan_circle = draw_filled_manhattan_circle
        self.draw_filled_circle = draw_filled_circle
        self.draw_text = draw_text
        self.draw_line = draw_line
        self.draw_arrow = draw_arrow
        self.drawing_order = default_drawing_order
    def distance(self, vertex_1, vertex_2):
        position_1 = self.positions[vertex_1]
        position_2 = self.positions[vertex_2]
        return np.sqrt((position_1[0] - position_2[0]) ** 2 + (position_1[1] - position_2[1]) ** 2)
    # in the case that `turning_points` are provided accurately, `max_step` doesn't matter. otherwise `max_step` will affect the numerical accuracy of the result 
    def compute_dual_variables(self, t, max_step = 0.5):
        ct = 0
        dual_variables = dict()
        last_step = False
        turning_points = self.turning_points
        def find_first_turning_point(ct, nt):
            assert nt >= ct
            cidx = 0
            nidx = 0
            for i in range(len(turning_points)):
                if ct >= turning_points[i]:
                    cidx = i
                if nt > turning_points[i]:
                    nidx = i
            assert nidx >= cidx
            # print(ct, cidx, nt, nidx)
            if cidx == nidx:
                return None
            return turning_points[cidx + 1]
        while not last_step:
            step = max_step
            first_turning_point = find_first_turning_point(ct, ct + step)
            if first_turning_point is not None:
                step = first_turning_point - ct
            if ct + step > t:
                step = t - ct
                last_step = True
            speed = self.growing_speed(ct, drawing=self)
            for key in speed:
                sorted_key = (key, ) if isinstance(key, int) else tuple(sorted(key))
                if sorted_key not in dual_variables:
                    dual_variables[sorted_key] = 0
                dual_variables[sorted_key] += step * speed[key]
            ct += step
        return dual_variables
    def get_dual_variables_sum(self, dual_variables):
        keys = sorted(dual_variables.keys(), key=lambda s: len(s), reverse=True)
        dual_variables_sum_dict = dict()
        for vertex in range(len(self.positions)):
            dual_variable_sum = 0
            for odd_cluster in keys:
                if vertex in odd_cluster:
                    dual_variable_sum += dual_variables[odd_cluster]
            dual_variables_sum_dict[vertex] = dual_variable_sum
        return dual_variables_sum_dict
    def get_history_max_dual_variables_sum(self, t):
        max_dual_variables_sum = [0 for vertex in range(len(self.positions))]
        for turning_point in self.turning_points + [t]:
            if turning_point <= t:
                dual_variables_sum_dict = self.get_dual_variables_sum(self.compute_dual_variables(turning_point))
                for vertex in range(len(self.positions)):
                    if dual_variables_sum_dict[vertex] >= max_dual_variables_sum[vertex]:
                        max_dual_variables_sum[vertex] = dual_variables_sum_dict[vertex]
        return max_dual_variables_sum
    def draw_exploratory_region(self, ax, t, color_func=simple_color_func, border=None, min_border_radius=None, border_color="grey", growing_border=None, growing_color="red", differentiate_border=False, historical_region_color=None):
        if differentiate_border and border is not None:
            if growing_border is None:
                growing_border = border / 2 * 0.99  # assume growing speed is +1, then it's ok to use this; otherwise please specify `growing_border`
        # first draw the historical region as the "background"
        if historical_region_color is not None:
            history_max_dual_variables_sum = self.get_history_max_dual_variables_sum(t)
            for vertex in range(len(self.positions)):
                self.draw_filled_manhattan_circle(ax, self.draw_pos(self.positions[vertex]), history_max_dual_variables_sum[vertex] * self.scale, facecolor=historical_region_color)
        # draw the dual variables at time `t`
        dual_variables = self.compute_dual_variables(t)
        keys = self.drawing_order(self, t, dual_variables.keys())
        dual_variables_sum = self.get_dual_variables_sum(dual_variables)
        drawings = []
        for i in range(len(keys)):
            odd_cluster = keys[i]
            sub_drawings = []
            for vertex in odd_cluster:
                radius = 0
                for j in range(i, len(keys)):  # only sum up things behind it
                    if vertex in keys[j]:
                        radius += dual_variables[keys[j]]
                sub_drawings.append((vertex, radius))
            drawings.append(sub_drawings)
        # print(drawings)
        visited_vertices = dict()
        for i in range(len(keys)):
            odd_cluster = keys[i]
            # first judge whether this border is growing
            cluster_speed = 0
            speed = self.growing_speed(t, drawing=self)
            for key in speed:
                sorted_key = (key, ) if isinstance(key, int) else tuple(sorted(key))
                contribute_to_cluster = True
                for vertex in sorted_key:
                    if vertex not in odd_cluster:
                        contribute_to_cluster = False
                if contribute_to_cluster:
                    cluster_speed += speed[key]
            if border is not None and differentiate_border and cluster_speed > 0:
                for vertex in odd_cluster:
                    radius = 0
                    for j in range(i, len(keys)):  # only sum up things behind it
                        if vertex in keys[j]:
                            radius += dual_variables[keys[j]]
                    self.draw_filled_manhattan_circle(ax, self.draw_pos(self.positions[vertex]), (radius + growing_border) * self.scale, facecolor=growing_color)
            for vertex, radius in drawings[i]:
                avoid_normal_border = False
                if differentiate_border:
                    if vertex not in visited_vertices:
                        if cluster_speed > 0:
                            avoid_normal_border = True
                if border is not None:
                    if not avoid_normal_border:
                        border_radius = radius + border / 2
                        if min_border_radius is not None and border_radius < min_border_radius:
                            border_radius = min_border_radius
                        self.draw_filled_manhattan_circle(ax, self.draw_pos(self.positions[vertex]), border_radius * self.scale, facecolor=border_color)
            for vertex, radius in drawings[i]:
                radius = radius if border is None else radius - border / 2
                if radius > 0:
                    self.draw_filled_manhattan_circle(ax, self.draw_pos(self.positions[vertex]), radius * self.scale, facecolor=color_func(keys[i]))
                visited_vertices[vertex] = True
    def draw_vertex(self, ax, vertex, dot_radius=0, dot_color="black"):
        position = self.positions[vertex] if isinstance(vertex, int) else vertex
        self.draw_filled_circle(ax, self.draw_pos(position), dot_radius * self.scale, facecolor=dot_color)
    def draw_vertices(self, ax, dot_radius=0, dot_color="black", vertices=None):
        if vertices is None:  # by default draw all vertices
            vertices = range(len(self.positions))
        for vertex in vertices:
            self.draw_vertex(ax, vertex, dot_radius=dot_radius, dot_color=dot_color)
    def draw_names(self, ax, names, fontsize, fontcolor="black", vertices=None, bias=(0, 0)):
        assert len(names) == len(self.positions)
        if vertices is None:  # by default draw all vertices
            vertices = range(len(self.positions))
        for vertex in vertices:
            position = self.positions[vertex]
            position = (position[0] + bias[0], position[1] + bias[1])
            self.draw_text(ax, self.draw_pos(position), names[vertex], fontsize, fontcolor)
    def draw_connection(self, ax, vertex_1, vertex_2, linewidth, linestyle='-', linecolor="black"):
        position_1 = self.positions[vertex_1] if isinstance(vertex_1, int) else vertex_1
        position_2 = self.positions[vertex_2] if isinstance(vertex_2, int) else vertex_2
        self.draw_line(ax, self.draw_pos(position_1), self.draw_pos(position_2), linewidth=linewidth, linestyle=linestyle, linecolor=linecolor)
    def draw_checkerboard(self, ax, delta=1, x_start=-4.5, x_count=10, y_start=-5, y_count=11, left_border=-5.5, right_border=5.5, top_border=5, bottom_border=-5, linecolor=(0,0,0,0.1), linestyle="dotted", linewidth=3):
        def draw_checkerboard_line(start, end):
            self.draw_line(ax, self.draw_pos(start), self.draw_pos(end), linewidth=linewidth, linestyle=linestyle, linecolor=linecolor)
        for i in range(x_count):
            x = x_start + i * delta
            draw_checkerboard_line((x, top_border), (x, bottom_border))
        for j in range(y_count):
            y = y_start + j * delta
            draw_checkerboard_line((left_border, y), (right_border, y))
    def draw_left_right_boundary(self, ax, left_border=-5.5, right_border=5.5, top_border=5.5, bottom_border=-5.5, linecolor=(0,0,0,1), linestyle="dashed", linewidth=5):
        self.draw_line(ax, self.draw_pos((left_border, bottom_border)), self.draw_pos((left_border, top_border)), linewidth=linewidth, linestyle=linestyle, linecolor=linecolor)
        self.draw_line(ax, self.draw_pos((right_border, bottom_border)), self.draw_pos((right_border, top_border)), linewidth=linewidth, linestyle=linestyle, linecolor=linecolor)
    def draw_data_qubit_error(self, ax, position, color="red", delta=0.15, linewidth=6):
        x, y = position
        self.draw_line(ax, self.draw_pos((x - delta, y - delta)), self.draw_pos((x + delta, y + delta)), linewidth=linewidth, linestyle="solid", linecolor=color)
        self.draw_line(ax, self.draw_pos((x - delta, y + delta)), self.draw_pos((x + delta, y - delta)), linewidth=linewidth, linestyle="solid", linecolor=color)
    def draw_spanning_tree(self, ax, grow_function, grow_progress, linewidth=6, color=(0,1,0,1), peelcolor="red", peel_linewidth=18):
        errors = []
        edges = grow_function(grow_progress, errors=errors)
        for error in errors:
            position = ((error[0][0] + error[1][0])/2, (error[0][1] + error[1][1])/2)
            self.draw_line(ax, self.draw_pos(error[0]), self.draw_pos(error[1]), linewidth=peel_linewidth, linestyle="solid", linecolor=peelcolor)
            # self.draw_data_qubit_error(ax, position)
        for edge in edges:
            middle = ((edge[0][0]+edge[1][0])/2, (edge[0][1]+edge[1][1])/2)
            self.draw_line(ax, self.draw_pos(middle), self.draw_pos(edge[1]), linewidth=linewidth, linestyle="solid", linecolor=color)
            self.draw_arrow(ax, self.draw_pos(edge[0]), self.draw_pos(middle), linewidth=linewidth, linecolor=color)

if __name__ == "__main__":
    example_main()


==> figures/exploratory_region_drawing_manhattan_2/union_find_multi_grow/union_find_multi_grow.py <==
import os, math, sys
sys.path.insert(0, os.path.join(os.path.dirname(__file__), ".."))
from erd_manhattan import *
from common import *
def wrap_path(filename):
    return os.path.join(os.path.dirname(os.path.abspath(__file__)), filename)

def main():
    # union_find_multi_grow(debug=False)
    print_dual_variables()
    slider_viewer(growing_speed, positions, names, drawing_order=customized_drawing_order, color_func=union_find_color_func, additional_drawing=additional_drawing, border_color=union_find_color_func([0]))
    pass

positions = analogy_positions
names = analogy_names
def growing_speed(t, turning_points=[0], drawing=None):
    speed = dict()
    speed[(0)] = +1
    speed[(1)] = +1
    speed[(2)] = +1
    speed[(3)] = +1
    speed[(4)] = +1
    # blossom ABC form
    turning_points.append(1)
    if t >= turning_points[-1]:
        speed[(0)] = 0
        speed[(1)] = 0
        speed[(2)] = 0
        speed[(0,1,2)] = +1
    # even cluster of D, E
    turning_points.append(1.5)
    if t >= turning_points[-1]:
        speed[(3)] = 0
        speed[(4)] = 0
    # odd cluster of ABC, D, E
    turning_points.append(2.5)
    if t >= turning_points[-1]:
        speed[(0,1,2)] = 0
        speed[(0,1,2,3,4)] = +1
    # terminate touching right boundary
    turning_points.append(4)
    if t >= turning_points[-1]:
        speed[(0,1,2,3,4)] = 0
    return speed
def union_find_color_func(odd_cluster):
    return "#FFBD35"
def customized_drawing_order(drawing, t, dual_variables_keys):
    # order = sorted(dual_variables_keys, key=lambda s: len(s), reverse=True)
    preferred_order = [(0, 1, 2, 3, 4), (3,), (4,), (0, 1, 2), (0,), (1,), (2,)]
    order = []
    for e in preferred_order:
        if e in dual_variables_keys:
            order.append(e)
    # print(order)
    return order
def additional_drawing(drawing, ax, t):  # draw internal detailed structures
    # final matching
    if t >= 4:
        drawing.draw_connection(ax, 0, (-5.5, 2), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
        drawing.draw_connection(ax, 1, (-1.5, -3), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
        drawing.draw_connection(ax, 3, (-1.5, -3), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
        drawing.draw_connection(ax, 2, (1.5, 1), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
        drawing.draw_connection(ax, 4, (1.5, 1), MATCHING_LINE_WIDTH, linecolor=MATCHING_COLOR)
        # and also error pattern
        data_qubit_errors = [(-2, 2), (-3, 2), (-4, 2), (-5, 2)] + [(-1.5, -0.5), (-1.5, -1.5), (-1.5, -2.5), (-1, -3)] + [(0, 1), (1, 1), (1.5, 0.5), (1.5, -0.5), (1.5, -1.5)]
        for position in data_qubit_errors:
            drawing.draw_data_qubit_error(ax, position)

def union_find_multi_grow(debug=False):
    for t in [0, 0.9, 1.4, 2.3, 2.6, 2.9, 3.3, 4]:
        fig, ax = no_axes_figure("union_find_multi_grow")
        drawing = ExploratoryRegionDrawing(positions, growing_speed, bias_x=BIAS_X, bias_y=BIAS_Y, scale=SCALE)
        drawing.drawing_order = customized_drawing_order
        drawing.draw_exploratory_region(ax, t=t, border=BORDER, differentiate_border=True, color_func=union_find_color_func, border_color=union_find_color_func([0]))
        drawing.draw_checkerboard(ax)
        drawing.draw_left_right_boundary(ax)
        additional_drawing(drawing, ax, t)
        drawing.draw_vertices(ax, dot_radius=DOT_RADIUS, dot_color=DOT_COLOR)
        drawing.draw_names(ax, names=names, fontsize=FONT_SIZE, bias=(TEXT_BIAS, TEXT_BIAS))
        if debug:
            plt.show()
        fig.savefig(wrap_path(f'union_find_multi_grow_{t}.pdf'))
        plt.close()

def print_dual_variables():
    for t in [0, 0.9, 1.4, 2.3, 2.6, 2.9, 3.3, 4]:
        drawing = ExploratoryRegionDrawing(positions, growing_speed, bias_x=BIAS_X, bias_y=BIAS_Y, scale=SCALE)
        dual_variables = drawing.compute_dual_variables(t)
        sum = 0
        for key in dual_variables:
            sum += dual_variables[key]
        print(f"t={t} dual sum={sum}")


if __name__ == "__main__":
    main()


==> figures/graph/draw.py <==
import matplotlib.pyplot as plt
from matplotlib.path import Path
from matplotlib.patches import Circle, PathPatch, FancyBboxPatch, BoxStyle
import os
def wrap_path(filename):
    return os.path.join(os.path.dirname(os.path.abspath(__file__)), filename)

# from https://chase-seibert.github.io/blog/2011/07/29/python-calculate-lighterdarker-rgb-colors.html
def color_variant(hex_color, brightness_offset=1):
    """ takes a color like #87c95f and produces a lighter or darker variant """
    if len(hex_color) != 7:
        raise Exception("Passed %s into color_variant(), needs to be in #87c95f format." % hex_color)
    rgb_hex = [hex_color[x:x+2] for x in [1, 3, 5]]
    new_rgb_int = [int(hex_value, 16) + brightness_offset for hex_value in rgb_hex]
    new_rgb_int = [min([255, max([0, i])]) for i in new_rgb_int] # make sure new values are between 0 and 255
    return "#" + "".join(["{:02x}".format(i) for i in new_rgb_int])

# COLOR_FILL = "#CFE2F3"
COLOR_CSS_X_STABILIZER_CONNECT = "#FFFF00"
COLOR_CSS_Z_STABILIZER_CONNECT = "#CFE2F3"
COLOR_XZZX_STABILIZER_CONNECT = "#F4CCCC"
COLOR_FILL = lambda i, j: COLOR_CSS_X_STABILIZER_CONNECT if i % 2 == 0 else COLOR_CSS_Z_STABILIZER_CONNECT
COLOR_SYNDROME = "#F51720"
COLOR_BORDER = "#000000"
COLOR_MATCH_XZZX = color_variant(COLOR_XZZX_STABILIZER_CONNECT, -150)
COLOR_MATCH = lambda i, j: color_variant(COLOR_CSS_X_STABILIZER_CONNECT, -150) if i % 2 == 0 else color_variant(COLOR_CSS_Z_STABILIZER_CONNECT, -120)
COLOR_TEXT = "#1616FF"
FIGURE_WIDTH = 10
COLOR_VIRTUAL = "#FFFFFF"
COLOR_BOUNDARY = "#" + 3 * "BB"
LINESTYLE_VIRTUAL = (0, (2, 1.6))

SYNDROMES = [1, 2, 7, 11]
XZZX_SYNDROMES = [1, 2, 3, 4, 7, 8, 10, 11]

def main():
    # draw_pair_matchings(debug=False)
    # draw_boundary_matchings(debug=False)
    # draw_model_graph(debug=False)
    # draw_complete_model_graph(debug=False)
    # draw_syndrome_graph(debug=False)
    # draw_complete_syndrome_graph(debug=False)
    # draw_model_graph(debug=False, use_XZZX_inf=True)
    draw_complete_syndrome_graph(debug=True, use_XZZX_inf=True)

def draw_pair_matchings(debug=False):
    fig, ax = no_axes_figure("pair_matchings")
    Draw.neighbor_matches(ax)
    Draw.all_vertices(ax)
    Draw.add_indices(ax)
    if debug:
        plt.show()
    fig.savefig(wrap_path('pair_matchings.pdf'))
    plt.close()

def draw_boundary_matchings(debug=False):
    fig, ax = no_axes_figure("boundary_matchings")
    Draw.boundary(ax)
    Draw.boundary_matches(ax)
    Draw.virtual_vertices(ax)
    Draw.all_vertices(ax)
    Draw.add_indices(ax)
    if debug:
        plt.show()
    fig.savefig(wrap_path('boundary_matchings.pdf'))
    plt.close()

def draw_model_graph(debug=False, use_XZZX_inf=False):
    fig, ax = no_axes_figure("model_graph")
    Draw.boundary(ax, use_XZZX_inf=use_XZZX_inf)
    Draw.boundary_matches(ax, use_XZZX_inf=use_XZZX_inf)
    Draw.virtual_vertices(ax, use_XZZX_inf=use_XZZX_inf)
    Draw.neighbor_matches(ax, use_XZZX_inf=use_XZZX_inf)
    Draw.all_vertices(ax, use_XZZX_inf=use_XZZX_inf)
    Draw.add_indices(ax)
    if debug:
        plt.show()
    fig.savefig(wrap_path(f"model_graph{'_XZZX_inf' if use_XZZX_inf else ''}.pdf"))
    plt.close()

def draw_complete_model_graph(debug=False):
    fig, ax = no_axes_figure("complete_model_graph")
    Draw.boundary(ax)
    Draw.boundary_matches(ax)  # already complete
    Draw.virtual_vertices(ax)
    Draw.neighbor_matches(ax, complete=True)
    Draw.all_vertices(ax)
    Draw.add_indices(ax)
    if debug:
        plt.show()
    fig.savefig(wrap_path('complete_model_graph.pdf'))
    plt.close()

def draw_syndrome_graph(debug=False):
    fig, ax = no_axes_figure("syndrome_graph")
    Draw.boundary(ax)
    Draw.boundary_matches(ax)  # already complete
    Draw.virtual_vertices(ax)
    Draw.neighbor_matches(ax)
    Draw.all_vertices(ax)
    Draw.syndrome_vertices(ax)
    Draw.add_indices(ax)
    if debug:
        plt.show()
    fig.savefig(wrap_path('syndrome_graph.pdf'))
    plt.close()

def draw_complete_syndrome_graph(debug=False, use_XZZX_inf=False):
    fig, ax = no_axes_figure("complete_syndrome_graph")
    Draw.boundary(ax, use_XZZX_inf=use_XZZX_inf)
    Draw.boundary_matches(ax, only_syndrome=True, use_XZZX_inf=use_XZZX_inf)  # already complete
    Draw.virtual_vertices(ax, use_XZZX_inf=use_XZZX_inf)
    Draw.neighbor_matches(ax, complete=True, only_syndrome=True, use_XZZX_inf=use_XZZX_inf)
    Draw.syndrome_vertices(ax, use_XZZX_inf=use_XZZX_inf)
    Draw.add_indices(ax, only_syndrome=True, use_XZZX_inf=use_XZZX_inf)
    if debug:
        plt.show()
    fig.savefig(wrap_path(f"complete_syndrome_graph{'_XZZX_inf' if use_XZZX_inf else ''}.pdf"))
    plt.close()

class Draw:
    INTERVAL = 1 / 6.5
    VERTEX_RADIUS = 0.025
    BORDER_WIDTH = 7
    MATCHING_WIDTH = 7
    PADDING = 0.02
    TEXT_OFFSET = 0.03
    TEXT_FONT_SIZE = 48
    def posi(i):
        return 0.5 + (i-2) * Draw.INTERVAL
    def posj(j):
        return 0.5 - (j-2) * Draw.INTERVAL
    def boundary(ax, separate_boundary=True, use_XZZX_inf=False):
        additional_radius = 0.02
        if separate_boundary:
            d = Draw.posi(-1)
            it = 0.07
            vec = [(d,d+it,d,1-d-it), (d+it,1-d,1-d-it,1-d), (1-d,1-d-it,1-d,d+it), (1-d-it,d,d+it,d)]
            if use_XZZX_inf:
                vec = [vec[0], vec[2]]
            for x1,y1,x2,y2 in vec:
                path = Path([(x1, y1), (x2, y2)])
                ax.add_patch(PathPatch(path, linewidth=Draw.MATCHING_WIDTH, linestyle=":", fill=False, color=COLOR_BOUNDARY))
        else:
            d = Draw.PADDING + additional_radius
            ax.add_patch(FancyBboxPatch((d, d), 1-2*d, 1-2*d, linewidth=Draw.MATCHING_WIDTH, linestyle=":", fill=False, boxstyle=BoxStyle("Round", pad=d-additional_radius, rounding_size=0.1)))
    def all_vertices(ax, use_XZZX_inf=False):
        for idx, i, j in Draw.get_vertices():
            ax.add_patch(Circle((Draw.posi(i), Draw.posj(j)), Draw.VERTEX_RADIUS, facecolor=COLOR_XZZX_STABILIZER_CONNECT if use_XZZX_inf else COLOR_FILL(i, j), fill=True, edgecolor=COLOR_BORDER, linewidth=Draw.BORDER_WIDTH))
    def syndrome_vertices(ax, use_XZZX_inf=False):
        for idx, i, j in Draw.get_vertices():
            if idx in (XZZX_SYNDROMES if use_XZZX_inf else SYNDROMES):
                ax.add_patch(Circle((Draw.posi(i), Draw.posj(j)), Draw.VERTEX_RADIUS, facecolor=COLOR_SYNDROME, fill=True, edgecolor=COLOR_BORDER, linewidth=Draw.BORDER_WIDTH))
    def virtual_vertices(ax, use_XZZX_inf=False):
        for i, j in Draw.get_virtual_vertices(use_XZZX_inf=use_XZZX_inf):
            ax.add_patch(Circle((Draw.posi(i), Draw.posj(j)), Draw.VERTEX_RADIUS, facecolor=COLOR_VIRTUAL, fill=True, edgecolor=COLOR_BORDER, linewidth=Draw.BORDER_WIDTH * 0.5, linestyle=LINESTYLE_VIRTUAL))
    # `only_syndrome` only valid when `complete` is true
    def neighbor_matches(ax, complete=False, only_syndrome=False, use_XZZX_inf=False):
        for idx, i, j in Draw.get_vertices():
            color = COLOR_MATCH_XZZX if use_XZZX_inf else COLOR_MATCH(i, j)
            if complete:
                for idx2, i2, j2 in Draw.get_vertices():
                    if i%2 == i2%2 and (only_syndrome == False or (idx in (XZZX_SYNDROMES if use_XZZX_inf else SYNDROMES) and idx2 in (XZZX_SYNDROMES if use_XZZX_inf else SYNDROMES))):
                        if use_XZZX_inf and j2 != j:
                            continue
                        path = Path([(Draw.posi(i), Draw.posj(j)), (Draw.posi(i2), Draw.posj(j2))])
                        ax.add_patch(PathPatch(path, linewidth=Draw.MATCHING_WIDTH, fill=False, color=color))
            else:
                if i + 2 < 5:
                    path = Path([(Draw.posi(i), Draw.posj(j)), (Draw.posi(i+2), Draw.posj(j))])
                    ax.add_patch(PathPatch(path, linewidth=Draw.MATCHING_WIDTH, fill=False, color=color))
                if j + 2 < 5 and not use_XZZX_inf:
                    path = Path([(Draw.posi(i), Draw.posj(j)), (Draw.posi(i), Draw.posj(j+2))])
                    ax.add_patch(PathPatch(path, linewidth=Draw.MATCHING_WIDTH, fill=False, color=color))
    def boundary_matches(ax, only_syndrome=False, use_XZZX_inf=False):
        for idx, i, j in Draw.get_vertices():
            color = COLOR_MATCH_XZZX if use_XZZX_inf else COLOR_MATCH(i, j)
            if only_syndrome and idx not in (XZZX_SYNDROMES if use_XZZX_inf else SYNDROMES):
                continue
            if i == 1:
                path = Path([(Draw.posi(i), Draw.posj(j)), (Draw.PADDING, Draw.posj(j))])
                ax.add_patch(PathPatch(path, linewidth=Draw.MATCHING_WIDTH, fill=False, color=color))
            if i == 3:
                path = Path([(Draw.posi(i), Draw.posj(j)), (1-Draw.PADDING, Draw.posj(j))])
                ax.add_patch(PathPatch(path, linewidth=Draw.MATCHING_WIDTH, fill=False, color=color))
            if j == 1 and not use_XZZX_inf:
                path = Path([(Draw.posi(i), Draw.posj(j)), (Draw.posi(i), 1-Draw.PADDING)])
                ax.add_patch(PathPatch(path, linewidth=Draw.MATCHING_WIDTH, fill=False, color=color))
            if j == 3 and not use_XZZX_inf:
                path = Path([(Draw.posi(i), Draw.posj(j)), (Draw.posi(i), Draw.PADDING)])
                ax.add_patch(PathPatch(path, linewidth=Draw.MATCHING_WIDTH, fill=False, color=color))
    def get_vertices():
        vertices = []
        for j in range(5):
            for i in range(5):
                if (i + j) % 2 == 0:
                    continue  # data qubit
                vertices.append((len(vertices)+1, i, j))
        return vertices
    def get_virtual_vertices(use_XZZX_inf=False):
        virtual_vertices = []
        for j in range(-1, 6):
            for i in range(-1, 6):
                if (i + j) % 2 == 0:
                    continue  # data qubit
                if i == -1 or i == 5:
                    virtual_vertices.append((i, j))
                elif (j == -1 or j == 5) and not use_XZZX_inf:
                    virtual_vertices.append((i, j))
        return virtual_vertices
    def add_indices(ax, only_syndrome=False, use_XZZX_inf=False):
        for idx, i, j in Draw.get_vertices():
            if only_syndrome and idx not in (XZZX_SYNDROMES if use_XZZX_inf else SYNDROMES):
                continue
            plt.annotate(f"{idx}", (Draw.posi(i)+Draw.TEXT_OFFSET, Draw.posj(j)+Draw.TEXT_OFFSET), fontsize=Draw.TEXT_FONT_SIZE, color=COLOR_TEXT)
    def fully_connected_matches():
        pass

def no_axes_figure(name, size=(FIGURE_WIDTH, FIGURE_WIDTH)):
    fig = plt.figure(name)
    fig.set_size_inches(size)
    ax = plt.Axes(fig, [0,0,1,1])
    ax.set_axis_off()
    fig.add_axes(ax)
    return fig, ax

if __name__ == "__main__":
    main()


==> figures/surface_codes/draw.py <==
import matplotlib.pyplot as plt
from matplotlib.path import Path
from matplotlib.patches import Circle, PathPatch, Arrow, RegularPolygon, FancyBboxPatch, BoxStyle, Wedge
import os, math
def wrap_path(filename):
    return os.path.join(os.path.dirname(os.path.abspath(__file__)), filename)


FIGURE_WIDTH = 10
BLACK = "#000000"
WHITE = "#FFFFFF"
COLOR_BORDER = BLACK
COLOR_DATA_QUBIT_FILL = WHITE
COLOR_CSS_X_STABILIZER_FILL = BLACK  #"#FFFF00"
COLOR_CSS_Z_STABILIZER_FILL = BLACK  #"#CFE2F3"
COLOR_XZZX_STABILIZER_FILL = BLACK  #"#F4CCCC"
COLOR_CSS_X_STABILIZER_CONNECT = "#FFFF00"
COLOR_CSS_Z_STABILIZER_CONNECT = "#CFE2F3"
COLOR_XZZX_STABILIZER_CONNECT = "#F4CCCC"
COLOR_STABILIZER_NAME = "#999999"
COLOR_TEXT = "#1616FF"
COLOR_CODE_DISTANCE = BLACK
COLOR_ERROR = "#FF0000"

SYNDROMES = [1, 2, 7, 11]

def main():
    # basic_CSS_3D_bottom_image(debug=False)  # used in 3D plot, put this image at the bottom layer to relate with other drawings
    # basic_CSS(debug=False)
    # CSS_with_indices(debug=False, SCALE = 0.91)
    # single_X_error(debug=False)
    # single_Z_error(debug=False)
    # single_Y_error(debug=False)
    # single_X_boundary_error(debug=False)
    # X_chained_error(debug=False)
    # X_logical_error(debug=False)
    # CSS_X_circuit(debug=False)
    # CSS_Z_circuit(debug=False)
    
    basic_XZZX(debug=True)
    # XZZX_circuit(debug=False)


def basic_CSS_3D_bottom_image(debug=False):
    fig, ax = no_axes_figure("basic_CSS_3D_bottom_image")
    Draw.CSS_connections(ax, with_name=True)
    Draw.data_qubits(ax)
    Draw.CSS_stabilizers(ax)
    if debug:
        plt.show()
    fig.savefig(wrap_path('basic_CSS_3D_bottom_image.png'), dpi=300)
    plt.close()

def basic_CSS(debug=False):
    fig, ax = no_axes_figure("basic_CSS")
    Draw.CSS_connections(ax, with_name=True)
    Draw.data_qubits(ax)
    Draw.CSS_stabilizers(ax)
    Draw.code_distance(ax)
    if debug:
        plt.show()
    fig.savefig(wrap_path('basic_CSS.pdf'))
    plt.close()

def CSS_with_indices(debug=False, SCALE=1):
    fig, ax = no_axes_figure("CSS_with_indices")
    Draw.CSS_connections(ax, SCALE=SCALE)
    Draw.data_qubits(ax, SCALE=SCALE)
    Draw.CSS_stabilizers(ax, SCALE=SCALE)
    Draw.add_indices(ax, SCALE=SCALE)
    if debug:
        plt.show()
    fig.savefig(wrap_path('CSS_with_indices.pdf'))
    plt.close()

def single_X_error(debug=False):
    fig, ax = no_axes_figure("single_X_error")
    Draw.CSS_connections(ax)
    Draw.data_qubits(ax)
    chain = [(1, 2), (3, 2)]
    Draw.add_stabilizer_chain(ax, chain)
    Draw.CSS_stabilizers(ax)
    Draw.add_error_names(ax, [(2, 2, "X")])
    Draw.add_stabilizer_chain_ending(ax, chain)
    if debug:
        plt.show()
    fig.savefig(wrap_path('single_X_error.pdf'))
    plt.close()

def single_Z_error(debug=False):
    fig, ax = no_axes_figure("single_Z_error")
    Draw.CSS_connections(ax)
    Draw.data_qubits(ax)
    chain = [(2, 1), (2, 3)]
    Draw.add_stabilizer_chain(ax, chain)
    Draw.CSS_stabilizers(ax)
    Draw.add_error_names(ax, [(2, 2, "Z")])
    Draw.add_stabilizer_chain_ending(ax, chain)
    if debug:
        plt.show()
    fig.savefig(wrap_path('single_Z_error.pdf'))
    plt.close()

def single_Y_error(debug=False):
    fig, ax = no_axes_figure("single_Y_error")
    Draw.CSS_connections(ax)
    Draw.data_qubits(ax)
    chain1 = [(2, 1), (2, 3)]
    chain2 = [(1, 2), (3, 2)]
    Draw.add_stabilizer_chain(ax, chain1)
    Draw.add_stabilizer_chain(ax, chain2)
    Draw.CSS_stabilizers(ax)
    Draw.add_error_names(ax, [(2, 2, "Y")])
    Draw.add_stabilizer_chain_ending(ax, chain1)
    Draw.add_stabilizer_chain_ending(ax, chain2)
    if debug:
        plt.show()
    fig.savefig(wrap_path('single_Y_error.pdf'))
    plt.close()

def single_X_boundary_error(debug=False):
    fig, ax = no_axes_figure("single_X_boundary_error")
    Draw.CSS_connections(ax)
    Draw.data_qubits(ax)
    delta = 0.45
    chain = [(3, 2), (4 + delta, 2)]
    Draw.add_stabilizer_chain(ax, chain)
    Draw.CSS_stabilizers(ax)
    Draw.add_error_names(ax, [(4, 2, "X")])
    Draw.add_stabilizer_chain_ending(ax, chain)
    if debug:
        plt.show()
    fig.savefig(wrap_path('single_X_boundary_error.pdf'))
    plt.close()

def X_chained_error(debug=False):
    fig, ax = no_axes_figure("X_chained_error")
    Draw.CSS_connections(ax)
    Draw.data_qubits(ax)
    chain = [(1, 2), (1, 0), (3, 0), (3, 2)]
    Draw.add_stabilizer_chain(ax, chain)
    Draw.CSS_stabilizers(ax)
    Draw.add_error_names(ax, [(1, 1, "X"), (2, 0, "X"), (3, 1, "X")])
    Draw.add_stabilizer_chain_ending(ax, chain)
    if debug:
        plt.show()
    fig.savefig(wrap_path('X_chained_error.pdf'))
    plt.close()

def X_logical_error(debug=False):
    fig, ax = no_axes_figure("X_logical_error")
    Draw.CSS_connections(ax)
    Draw.data_qubits(ax)
    delta = 0.45
    chain = [(0 - delta, 2), (1, 2), (3, 2), (4 + delta, 2)]
    Draw.add_stabilizer_chain(ax, chain)
    Draw.CSS_stabilizers(ax)
    Draw.add_error_names(ax, [(0, 2, "X"), (2, 2, "X"), (4, 2, "X")])
    Draw.add_stabilizer_chain_ending(ax, chain)
    if debug:
        plt.show()
    fig.savefig(wrap_path('X_logical_error.pdf'))
    plt.close()

def basic_XZZX(debug=False):
    fig, ax = no_axes_figure("basic_XZZX")
    Draw.XZZX_connections(ax, with_name=True)
    Draw.data_qubits(ax)
    Draw.XZZX_stabilizers(ax)
    Draw.code_distance(ax, "d$_\mathrm{X}$", "d$_\mathrm{Z}$")
    if debug:
        plt.show()
    fig.savefig(wrap_path('basic_XZZX.pdf'))
    plt.close()

def CSS_X_circuit(debug=False):
    fig, ax = no_axes_figure("CSS_X_circuit")
    Draw.CSS_circuit(ax, is_X=True)
    if debug:
        plt.show()
    fig.savefig(wrap_path('CSS_X_circuit.pdf'))
    plt.close()

def CSS_Z_circuit(debug=False):
    fig, ax = no_axes_figure("CSS_Z_circuit")
    Draw.CSS_circuit(ax, is_X=False)
    if debug:
        plt.show()
    fig.savefig(wrap_path('CSS_Z_circuit.pdf'))
    plt.close()

def XZZX_circuit(debug=False):
    fig, ax = no_axes_figure("XZZX_circuit")
    Draw.XZZX_circuit(ax)
    if debug:
        plt.show()
    fig.savefig(wrap_path('XZZX_circuit.pdf'))
    plt.close()

class Draw:
    INTERVAL = 0.2
    VERTEX_RADIUS = 0.03
    CONNECTION_WIDTH = 50
    ERROR_WIDTH = 10
    CONNECTION_OFFSET = 0.4
    TEXT_OFFSET = -0.017
    TEXT_OFFSET_IDX = 0.03
    TEXT_FONT_SIZE = 36
    BORDER_WIDTH = 5
    CODE_DISTANCE_PADDING = 0.03
    CODE_DISTANCE_OFFSET = 0.1
    def posi(i, SCALE=1):
        return 0.5 + (i-2) * Draw.INTERVAL * SCALE
    def posj(j, SCALE=1):
        return 0.5 - (j-2) * Draw.INTERVAL * SCALE
    def data_qubits(ax, SCALE=1):
        for j in range(5):
            for i in range(5):
                if (i + j) % 2 == 0:  # data qubits
                    ax.add_patch(Circle((Draw.posi(i, SCALE=SCALE), Draw.posj(j, SCALE=SCALE)), Draw.VERTEX_RADIUS * SCALE, facecolor=COLOR_DATA_QUBIT_FILL, fill=True, edgecolor=COLOR_BORDER, linewidth=Draw.BORDER_WIDTH * SCALE))
    def get_stabilizers():
        vertices = []
        for j in range(5):
            for i in range(5):
                if (i + j) % 2 == 0:
                    continue  # data qubit
                vertices.append((len(vertices)+1, i, j))
        return vertices
    def CSS_connections(ax, with_name=False, SCALE=1):
        for idx, i, j in Draw.get_stabilizers():
            if (i + j) % 2 == 0:  # data qubits
                continue
            is_X = i % 2 == 0
            connect_color = COLOR_CSS_X_STABILIZER_CONNECT if is_X else COLOR_CSS_Z_STABILIZER_CONNECT
            for di, dj in [(1, 0), (-1, 0), (0, 1), (0, -1)]:
                i2 = i + di
                j2 = j + dj
                if i2 >= 0 and i2 < 5 and j2 >= 0 and j2 < 5:
                    draw_i2 = i2
                    if di != 0:
                        draw_i2 -= di * Draw.CONNECTION_OFFSET
                    draw_j2 = j2
                    if dj != 0:
                        draw_j2 -= dj * Draw.CONNECTION_OFFSET
                    path = Path([(Draw.posi(i, SCALE=SCALE), Draw.posj(j, SCALE=SCALE)), (Draw.posi(draw_i2, SCALE=SCALE), Draw.posj(draw_j2, SCALE=SCALE))])
                    ax.add_patch(PathPatch(path, linewidth=Draw.CONNECTION_WIDTH * SCALE, linestyle="-", fill=False, color=connect_color, capstyle="round"))
                    if with_name:
                        name = "X" if is_X else "Z"
                        ax.text(Draw.posi(draw_i2, SCALE=SCALE)+Draw.TEXT_OFFSET * SCALE, Draw.posj(draw_j2, SCALE=SCALE)+Draw.TEXT_OFFSET * SCALE, f"{name}", fontsize=Draw.TEXT_FONT_SIZE * SCALE, color=COLOR_STABILIZER_NAME)
    def XZZX_connections(ax, with_name=False):
        for idx, i, j in Draw.get_stabilizers():
            if (i + j) % 2 == 0:  # data qubits
                continue
            connect_color = COLOR_XZZX_STABILIZER_CONNECT
            for di, dj in [(1, 0), (-1, 0), (0, 1), (0, -1)]:
                is_X = di == 0
                i2 = i + di
                j2 = j + dj
                if i2 >= 0 and i2 < 5 and j2 >= 0 and j2 < 5:
                    draw_i2 = i2
                    if di != 0:
                        draw_i2 -= di * Draw.CONNECTION_OFFSET
                    draw_j2 = j2
                    if dj != 0:
                        draw_j2 -= dj * Draw.CONNECTION_OFFSET
                    path = Path([(Draw.posi(i), Draw.posj(j)), (Draw.posi(draw_i2), Draw.posj(draw_j2))])
                    ax.add_patch(PathPatch(path, linewidth=Draw.CONNECTION_WIDTH, linestyle="-", fill=False, color=connect_color, capstyle="round"))
                    if with_name:
                        name = "X" if is_X else "Z"
                        ax.text(Draw.posi(draw_i2)+Draw.TEXT_OFFSET, Draw.posj(draw_j2)+Draw.TEXT_OFFSET, f"{name}", fontsize=Draw.TEXT_FONT_SIZE, color=COLOR_STABILIZER_NAME)
    def CSS_stabilizers(ax, SCALE=1):
        for idx, i, j in Draw.get_stabilizers():
            if (i + j) % 2 == 0:  # data qubits
                continue
            is_X = i % 2 == 0
            fill_color = COLOR_CSS_X_STABILIZER_FILL if is_X else COLOR_CSS_Z_STABILIZER_FILL
            ax.add_patch(Circle((Draw.posi(i, SCALE=SCALE), Draw.posj(j, SCALE=SCALE)), Draw.VERTEX_RADIUS * SCALE, facecolor=fill_color, fill=True, edgecolor=COLOR_BORDER, linewidth=Draw.BORDER_WIDTH * SCALE))
    def XZZX_stabilizers(ax):
        for idx, i, j in Draw.get_stabilizers():
            if (i + j) % 2 == 0:  # data qubits
                continue
            fill_color = COLOR_XZZX_STABILIZER_FILL
            ax.add_patch(Circle((Draw.posi(i), Draw.posj(j)), Draw.VERTEX_RADIUS, facecolor=fill_color, fill=True, edgecolor=COLOR_BORDER, linewidth=Draw.BORDER_WIDTH))
    def add_indices(ax, only_syndrome=False, SCALE=1):
        for idx, i, j in Draw.get_stabilizers():
            if only_syndrome and idx not in SYNDROMES:
                continue
            fontsize = 48 * 0.9 / 0.69
            ax.text(Draw.posi(i, SCALE=SCALE)+Draw.TEXT_OFFSET_IDX*0.5 * 1.7 * SCALE, Draw.posj(j, SCALE=SCALE)+Draw.TEXT_OFFSET_IDX * 1.7 * SCALE, f"{idx}", fontsize=fontsize * SCALE, color=COLOR_TEXT)
    def code_distance(ax, d1name="d", d2name="d"):
        ax.text(0.5, Draw.CODE_DISTANCE_PADDING, f"{d1name} = 3", fontsize=Draw.TEXT_FONT_SIZE, color=COLOR_CODE_DISTANCE, ha='center', va='center')
        ax.text(1 - Draw.CODE_DISTANCE_PADDING, 0.5, f"{d2name} = 3", fontsize=Draw.TEXT_FONT_SIZE, color=COLOR_CODE_DISTANCE, ha='center', va='center', rotation=90)
        vec = []
        arrow_length = 0.5  - Draw.CODE_DISTANCE_OFFSET - Draw.posi(0)
        vec.append((0.5 - Draw.CODE_DISTANCE_OFFSET, Draw.CODE_DISTANCE_PADDING, -arrow_length, 0))
        vec.append((0.5 + Draw.CODE_DISTANCE_OFFSET, Draw.CODE_DISTANCE_PADDING, +arrow_length, 0))
        vec.append((1 - Draw.CODE_DISTANCE_PADDING, 0.5 - Draw.CODE_DISTANCE_OFFSET, 0, -arrow_length))
        vec.append((1 - Draw.CODE_DISTANCE_PADDING, 0.5 + Draw.CODE_DISTANCE_OFFSET, 0, +arrow_length))
        for sx, sy, dx, dy in vec:
            ax.add_patch(Arrow(x=sx, y=sy, dx=dx, dy=dy, width=.03, color=BLACK))
    def add_stabilizer_chain(ax, chain):
        for idx in range(len(chain) - 1):
            i1, j1 = chain[idx]
            i2, j2 = chain[idx + 1]
            path = Path([(Draw.posi(i1), Draw.posj(j1)), (Draw.posi(i2), Draw.posj(j2))])
            ax.add_patch(PathPatch(path, linewidth=Draw.ERROR_WIDTH, linestyle="-", fill=False, color=COLOR_ERROR, capstyle="round"))
    def add_stabilizer_chain_ending(ax, chain):
        for idx in [0, -1]:
            i, j = chain[idx]
            if i < 0 or i > 4 or j < 0 or j > 4:
                continue  # don't draw
            ratio = 1.2
            ax.add_patch(Circle((Draw.posi(i), Draw.posj(j)), Draw.VERTEX_RADIUS * ratio, facecolor=COLOR_ERROR, fill=True, edgecolor=COLOR_ERROR, linewidth=Draw.BORDER_WIDTH))
    def add_error_names(ax, errors):
        for i, j, name in errors:
            ratio = 1.8
            text_ratio = 1.5
            vertices_num = 6 if name != "Y" else 8
            rotation = 0
            if (name == "X" and i % 2 == 0) or (name == "Z" and i % 2 == 1):
                rotation = math.pi / 2
            ax.add_patch(RegularPolygon((Draw.posi(i), Draw.posj(j)), vertices_num, radius=Draw.VERTEX_RADIUS*ratio, color=COLOR_ERROR, orientation=rotation))
            ax.text(Draw.posi(i)+Draw.TEXT_OFFSET*text_ratio-0.0025, Draw.posj(j)+Draw.TEXT_OFFSET*text_ratio, f"{name}", fontsize=Draw.TEXT_FONT_SIZE*text_ratio, color=BLACK, fontweight="bold")
    def draw_sample(ax, connect_color, fill_color, names):
        i, j = 2, 1
        for idx, (di, dj) in enumerate([(1, 0), (-1, 0), (0, 1), (0, -1)]):
            name = names[idx]
            i2 = i + di
            j2 = j + dj
            if i2 >= 0 and i2 < 5 and j2 >= 0 and j2 < 5:
                draw_i2 = i2
                if di != 0:
                    draw_i2 -= di * Draw.CONNECTION_OFFSET
                draw_j2 = j2
                if dj != 0:
                    draw_j2 -= dj * Draw.CONNECTION_OFFSET
                path = Path([(Draw.posi(i), Draw.posj(j)), (Draw.posi(draw_i2), Draw.posj(draw_j2))])
                ax.add_patch(PathPatch(path, linewidth=Draw.CONNECTION_WIDTH, linestyle="-", fill=False, color=connect_color, capstyle="round"))
                ax.text(Draw.posi(draw_i2)+Draw.TEXT_OFFSET, Draw.posj(draw_j2)+Draw.TEXT_OFFSET, f"{name}", fontsize=Draw.TEXT_FONT_SIZE, color=COLOR_STABILIZER_NAME)
        ax.add_patch(Circle((Draw.posi(i), Draw.posj(j)), Draw.VERTEX_RADIUS, facecolor=fill_color, fill=True, edgecolor=COLOR_BORDER, linewidth=Draw.BORDER_WIDTH))
        ax.text(Draw.posi(i)+Draw.TEXT_OFFSET, Draw.posj(j)+Draw.TEXT_OFFSET, f"S", fontsize=Draw.TEXT_FONT_SIZE, color=WHITE)
        for i, j, name in [(2, 0, "A"), (1, 1, "B"), (3, 1, "C"), (2, 2, "D")]:
            ax.add_patch(Circle((Draw.posi(i), Draw.posj(j)), Draw.VERTEX_RADIUS, facecolor=COLOR_DATA_QUBIT_FILL, fill=True, edgecolor=COLOR_BORDER, linewidth=Draw.BORDER_WIDTH))
            ax.text(Draw.posi(i)+Draw.TEXT_OFFSET, Draw.posj(j)+Draw.TEXT_OFFSET, f"{name}", fontsize=Draw.TEXT_FONT_SIZE, color=BLACK)
    def ciry(idx):
        return 0.05 + 0.08 * idx
    def cirx(idx):
        return 0.32 + 0.1 * idx
    CIRCUIT_WIDTH = 4
    CIRCUIT_LEFT_PADDING = 0.1
    CIRCUIT_LEFT_PADDING_STAB = 0.23
    CIRCUIT_RIGHT_PADDING = 0.02
    CIRCUIT_MEASURE_RIGHT = 0.08
    MEASURE_BOX_WIDTH = 0.2
    MEASURE_BOX_HEIGHT = 0.08
    def draw_basic_circuit(ax, fill_color, init_state, measure_name):
        qubit_x = Draw.CIRCUIT_LEFT_PADDING / 2
        for j, name in ([(4, "A"), (3, "B"), (2, "C"), (1, "D")]):
            ax.add_patch(Circle((qubit_x, Draw.ciry(j)), Draw.VERTEX_RADIUS, facecolor=COLOR_DATA_QUBIT_FILL, fill=True, edgecolor=COLOR_BORDER, linewidth=Draw.BORDER_WIDTH))
            ax.text(qubit_x+Draw.TEXT_OFFSET, Draw.ciry(j)+Draw.TEXT_OFFSET, f"{name}", fontsize=Draw.TEXT_FONT_SIZE, color=BLACK)
        ax.add_patch(Circle((qubit_x, Draw.ciry(0)), Draw.VERTEX_RADIUS, facecolor=fill_color, fill=True, edgecolor=COLOR_BORDER, linewidth=Draw.BORDER_WIDTH))
        ax.text(qubit_x+Draw.TEXT_OFFSET, Draw.ciry(0)+Draw.TEXT_OFFSET, f"S", fontsize=Draw.TEXT_FONT_SIZE, color=WHITE)
        for j in range(5):
            left_padding = Draw.CIRCUIT_LEFT_PADDING_STAB if j == 0 else Draw.CIRCUIT_LEFT_PADDING
            path = Path([(left_padding, Draw.ciry(j)), (1 - Draw.CIRCUIT_RIGHT_PADDING, Draw.ciry(j))])
            ax.add_patch(PathPatch(path, linewidth=Draw.CIRCUIT_WIDTH, linestyle="-", fill=False, color=BLACK, capstyle="round"))
        # initial state
        init_state_x = (Draw.CIRCUIT_LEFT_PADDING + Draw.CIRCUIT_LEFT_PADDING_STAB) / 2
        ax.text(init_state_x, Draw.ciry(0)+Draw.TEXT_OFFSET, init_state, fontsize=Draw.TEXT_FONT_SIZE, color=BLACK, ha="center")
        # measure axis
        ax.add_patch(FancyBboxPatch((1-Draw.MEASURE_BOX_WIDTH-Draw.CIRCUIT_MEASURE_RIGHT, Draw.ciry(0)-Draw.MEASURE_BOX_HEIGHT/2), Draw.MEASURE_BOX_WIDTH, Draw.MEASURE_BOX_HEIGHT, linewidth=Draw.CIRCUIT_WIDTH, fill=True, facecolor=WHITE, edgecolor=BLACK, boxstyle=BoxStyle("Round", pad=0, rounding_size=0.005)))
        wedge_x = 1-Draw.MEASURE_BOX_WIDTH-Draw.CIRCUIT_MEASURE_RIGHT+0.06
        wedge_y = Draw.ciry(0)-Draw.MEASURE_BOX_HEIGHT*0.25
        wedge_radius = 0.035
        arrow_delta = wedge_radius * 1
        ax.add_patch(Wedge((wedge_x, wedge_y), wedge_radius, -10, 190, facecolor=WHITE, edgecolor=BLACK, linewidth=Draw.CIRCUIT_WIDTH))
        ax.add_patch(FancyBboxPatch((wedge_x - wedge_radius * 1.1, wedge_y - 0.014), wedge_radius * 2.2, 0.01, linewidth=Draw.CIRCUIT_WIDTH, fill=True, facecolor=WHITE, edgecolor=WHITE, boxstyle=BoxStyle("Square", pad=0)))
        path = Path([(wedge_x, wedge_y), (wedge_x + arrow_delta, wedge_y + arrow_delta)])
        ax.add_patch(PathPatch(path, linewidth=Draw.CIRCUIT_WIDTH, linestyle="-", fill=False, color=BLACK, capstyle="round"))
        ax.text(1-Draw.CIRCUIT_MEASURE_RIGHT-0.05, Draw.ciry(0), measure_name, fontsize=Draw.TEXT_FONT_SIZE, color=BLACK, ha="center", va="center")
    def circuit_CNOT(ax, idx, control, target):
        x = Draw.cirx(idx)
        cy = Draw.ciry(control)
        ty = Draw.ciry(target)
        dot_radius = 0.01
        target_radius = 0.03
        ax.add_patch(Circle((x, cy), dot_radius, facecolor=BLACK, fill=True, edgecolor=BLACK, linewidth=Draw.CIRCUIT_WIDTH))
        ax.add_patch(Circle((x, ty), target_radius, facecolor=WHITE, fill=True, edgecolor=BLACK, linewidth=Draw.CIRCUIT_WIDTH))
        ax.add_patch(PathPatch(Path([(x-target_radius, ty), (x+target_radius, ty)]), linewidth=Draw.CIRCUIT_WIDTH, linestyle="-", fill=False, color=BLACK, capstyle="round"))
        ax.add_patch(PathPatch(Path([(x, ty-target_radius), (x, ty+target_radius)]), linewidth=Draw.CIRCUIT_WIDTH, linestyle="-", fill=False, color=BLACK, capstyle="round"))
        ax.add_patch(PathPatch(Path([(x, cy), (x, ty)]), linewidth=Draw.CIRCUIT_WIDTH, linestyle="-", fill=False, color=BLACK, capstyle="round"))
    def circuit_CPHASE(ax, idx, control, target):
        x = Draw.cirx(idx)
        cy = Draw.ciry(control)
        ty = Draw.ciry(target)
        dot_radius = 0.01
        ax.add_patch(Circle((x, cy), dot_radius, facecolor=BLACK, fill=True, edgecolor=BLACK, linewidth=Draw.CIRCUIT_WIDTH))
        ax.add_patch(Circle((x, ty), dot_radius, facecolor=BLACK, fill=True, edgecolor=BLACK, linewidth=Draw.CIRCUIT_WIDTH))
        ax.add_patch(PathPatch(Path([(x, cy), (x, ty)]), linewidth=Draw.CIRCUIT_WIDTH, linestyle="-", fill=False, color=BLACK, capstyle="round"))
    def CSS_circuit(ax, is_X):
        connect_color = COLOR_CSS_X_STABILIZER_CONNECT if is_X else COLOR_CSS_Z_STABILIZER_CONNECT
        fill_color = COLOR_CSS_X_STABILIZER_FILL if is_X else COLOR_CSS_Z_STABILIZER_FILL
        name = "X" if is_X else "Z"
        names = [name for i in range(4)]
        Draw.draw_sample(ax, connect_color=connect_color, fill_color=fill_color, names=names)
        # draw circuit
        if is_X:
            Draw.draw_basic_circuit(ax, fill_color=fill_color, init_state=r"|+⟩", measure_name=r"$\hat{X}$")
            Draw.circuit_CNOT(ax, 0, 0, 4)
            Draw.circuit_CNOT(ax, 1, 0, 2)  # reversed order
            Draw.circuit_CNOT(ax, 2, 0, 3)
            Draw.circuit_CNOT(ax, 3, 0, 1)
        else:
            Draw.draw_basic_circuit(ax, fill_color=fill_color, init_state=r"|0⟩", measure_name=r"$\hat{Z}$")
            Draw.circuit_CNOT(ax, 0, 4, 0)
            Draw.circuit_CNOT(ax, 1, 3, 0)
            Draw.circuit_CNOT(ax, 2, 2, 0)
            Draw.circuit_CNOT(ax, 3, 1, 0)
    def XZZX_circuit(ax):
        names = ["X", "Z", "Z", "X"]
        Draw.draw_sample(ax, connect_color=COLOR_XZZX_STABILIZER_CONNECT, fill_color=COLOR_XZZX_STABILIZER_FILL, names=names)
        # draw circuit
        Draw.draw_basic_circuit(ax, fill_color=COLOR_XZZX_STABILIZER_FILL, init_state=r"|+⟩", measure_name=r"$\hat{X}$")
        Draw.circuit_CPHASE(ax, 0, 4, 0)
        Draw.circuit_CNOT(ax, 1, 3, 0)
        Draw.circuit_CNOT(ax, 2, 2, 0)
        Draw.circuit_CPHASE(ax, 3, 1, 0)

def no_axes_figure(name, size=(FIGURE_WIDTH, FIGURE_WIDTH)):
    fig = plt.figure(name)
    fig.set_size_inches(size)
    ax = plt.Axes(fig, [0,0,1,1])
    ax.set_axis_off()
    fig.add_axes(ax)
    return fig, ax

if __name__ == "__main__":
    main()

